Automatic Song Translation for Tonal Languages

This paper develops automatic song translation (AST) for tonal languages and addresses the unique challenge of aligning words' tones with melody of a song in addition to conveying the original meaning. We propose three criteria for effective AST -- preserving meaning, singability and intelligibility -- and design metrics for these criteria. We develop a new benchmark for English--Mandarin song translation and develop an unsupervised AST system, Guided AliGnment for Automatic Song Translation (GagaST), which combines pre-training with three decoding constraints. Both automatic and human evaluations show GagaST successfully balances semantics and singability.

==> 2022_acl_song_translation/figures.py <==
# Script to create plots for your paper
import pandas as pd
import numpy as np
import os

from math import floor
from math import log10

from plotnine import *
from plotnine import stats

palette = {2: ["#000000", "#CFB87C"],
           3: ["#000000", "#FACD00", "#DA1D2B"],
           4: ["#FACD00", "#CFB87C", "#b2df8a", "#33a02c"]}

adjust_text_dict = {
    'expand_points': (1, 3),
}

kROOT_DIR = os.path.join(os.getcwd(), "2022_acl_song_translation")

def datadir(filename):
    return "%s/data/%s" % (kROOT_DIR, filename)

def gfxdir(filename):
    return "%s/auto_fig/%s" % (kROOT_DIR, filename)


def puct_selection(sigfig=1):
    data = pd.read_csv(datadir('punc.csv'))
    data.objective = data.objective.apply(lambda x: round(x, sigfig - int(floor(log10(abs(x))))))
    
def parameter_selection_bleu(filename, xaxis='Score', yaxis='BLEU', reverse=True, sigfig=1):
    data = pd.read_csv(datadir('%s.csv' % filename))
    print(data.head())

    g = ggplot(data, aes(x=xaxis, y=yaxis, label='Parameter'))
    g += geom_point()
    g += geom_line()
    g += geom_label(mapping=aes(fill='Parameter Search'), alpha=0.5, adjust_text=adjust_text_dict)
    if reverse:
        g += scale_x_continuous(trans='reverse')
        g += scale_y_continuous(trans='reverse')    
    g += facet_grid('~curve', scales='free')
    g += theme(legend_position = "none")

    g.save(filename=gfxdir('%s.pdf' % filename), width=3.5, height=3)

    return g

if __name__ == '__main__':
    parameter_selection_bleu('pitch')
    parameter_selection_bleu('shape')
    parameter_selection_bleu('punc', yaxis='Average Punctuation Count', xaxis='Average Missed Rests', reverse=True)

